Towards a quantitative characterization of gravitational universality classes for order-4 random tensor models

Random tensor models can be used as combinatorial devices to generate Euclidean dynamical triangulations. A physical continuum limit of dynamical triangulations requires a suitable generalization of the double-scaling limit of random matrices. This limit corresponds to a fixed point of a pregeometric Renormalization Group flow in which the tensor size $N$ serves as the Renormalization Group scale. We search for corresponding fixed points in order-4 random tensor models associated to dynamical triangulations in 4 dimensions. In a $O(N)^{\otimes 4}$ symmetric setting, we discuss the resulting phase portrait as a function of the regulator parameters. We optimize our results, identifying parameter values for which the results are minimally sensitive to parameter changes. We find three fixed-point candidates: only one of them is real across the entire parameter range, but only has two relevant directions. This should be contrasted with the university class of the Reuter fixed point in continuum quantum gravity, very likely characterized by three relevant directions. We conclude that simple combinatorial models of Euclidean triangulations and the Reuter fixed point most likely lie in different universality classes.

==> beta_fcts8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    133930,       3321]
NotebookOptionsPosition[    132089,       3283]
NotebookOutlinePosition[    132461,       3299]
CellTagsIndexPosition[    132418,       3296]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"\[Beta]", 
    StyleBox[" ", "Title",
     FontColor->RGBColor[
      0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["f", "Title",
         FontColor->RGBColor[
          0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
        "Title",
        FontColor->RGBColor[
         0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
       "Title",
       FontColor->RGBColor[
        0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], "un", 
      
      StyleBox["c", "Title",
       FontColor->RGBColor[
        0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], "ti", 
      
      StyleBox["o", "Title",
       FontColor->RGBColor[
        0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
      "ns"}]], 
    StyleBox[" ", "Title",
     FontColor->RGBColor[
      0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["i", "Title",
         FontColor->RGBColor[
          0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
        "Title",
        FontColor->RGBColor[
         0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
       "Title",
       FontColor->RGBColor[
        0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
      StyleBox[
       StyleBox["n", "Title",
        FontColor->RGBColor[
         0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
       "Title",
       FontColor->RGBColor[
        0.9860532539864195, 0.008331425955596246, 0.5019302662699321]]}]], 
    StyleBox[" ", "Title",
     FontColor->RGBColor[
      0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox[
        StyleBox["t", "Title",
         FontColor->RGBColor[
          0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
        "Title",
        FontColor->RGBColor[
         0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
       "Title",
       FontColor->RGBColor[
        0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], 
      "he"}]], " ", "8"}], "-", 
   RowBox[{"th", " ", "order", " ", "truncation"}]}], "Title",
  FontColor->RGBColor[
   0.9860532539864195, 0.008331425955596246, 
    0.5019302662699321]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Beta]", "-", 
    RowBox[{
    "function", " ", "system", " ", "used", " ", "to", " ", "obtain", " ", 
     "the", " ", "results", " ", "published", " ", "in", " ", 
     "\"\<Towards a quantitative characterization of gravitational \
universality classes for order-4 random tensor models\>\""}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.968300263033132*^9, 3.968300351987081*^9}, {
  3.968313137430134*^9, 3.968313153387691*^9}, {3.968389444443647*^9, 
  3.968389464034774*^9}, {3.968390183484433*^9, 3.968390185149971*^9}, {
  3.968839511440714*^9, 3.968839511886286*^9}, {3.978669783286837*^9, 
  3.978669784300733*^9}, {3.979188095178163*^9, 3.97918810358251*^9}, {
  3.979188605255911*^9, 
  3.979188691475719*^9}},ExpressionUUID->"e65ffc29-abe5-48b2-9610-\
4c4a33daf99b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"before", " ", "evaluating", " ", 
    RowBox[{"it", "'"}], "s", " ", "useful", " ", "to", " ", "clear", " ", 
    "the", " ", "integrals"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "I11", ",", "I12", ",", "I13", ",", "I14", ",", "I21", ",", "I22", ",", 
     "I23", ",", "I24", ",", "I31", ",", "I32", ",", "I33", ",", "I34", ",", 
     "I41", ",", "I42", ",", "I43", ",", "I44", ",", "\[Eta]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "And", " ", "set", " ", "the", " ", "domain", " ", "of", " ", "r", " ", 
     "and", " ", "\[Alpha]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", ">", "0"}], ",", 
       RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}], ";"}]}]}]], "Input",Expressi\
onUUID->"2df313b8-b9b9-4531-a1cd-ec2420a307dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Definition", " ", "of", " ", "threshold", " ", "functions"}], 
   "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"I11", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"0", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", "r"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", ">", "0"}], ",", 
            RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"I21", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{"r", "+", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I31", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{"r", "+", "2"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I41", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"r", " ", "\[Alpha]", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{"r", "+", "3"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", ">", "0"}], ",", 
            RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"I12", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"0", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{"2", "r"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "3"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I22", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"2", "r"}], "+", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "3"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I32", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"2", "r"}], "+", "2"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "3"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I42", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"2", "r"}], "+", "3"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "3"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", ">", "0"}], ",", 
            RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"I13", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"0", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{"3", "r"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "4"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I23", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"3", "r"}], "+", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "4"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I33", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"3", "r"}], "+", "2"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "4"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I43", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"3", "r"}], "+", "3"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "4"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", ">", "0"}], ",", 
            RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"I14", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"0", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{"4", "r"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "5"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I24", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"4", "r"}], "+", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "5"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I34", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"4", "r"}], "+", "2"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "5"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r", ">", "0"}], ",", 
            RowBox[{"\[Alpha]", ">", "0"}]}], "}"}]}]}], "]"}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"I44", "[", 
     RowBox[{"\[Alpha]_", ",", "r_"}], "]"}], ":=", 
    RowBox[{"\[Alpha]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", "!"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"4", "r"}], "+", "3"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "r"], 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", "\[Alpha]"}], 
            ")"}], "5"]], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", ">", "0"}], ",", 
            RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], 
      ")"}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.730116541745344*^9, 3.730116591071826*^9}, {
   3.7301166299025497`*^9, 3.730116665716996*^9}, {3.730209603192273*^9, 
   3.730209604456009*^9}, {3.730209706220254*^9, 3.730209831255562*^9}, {
   3.73193518145608*^9, 3.731935191816194*^9}, 3.733025859746772*^9, {
   3.7330258943371162`*^9, 3.733026019604007*^9}, {3.7330308697170362`*^9, 
   3.733030934954159*^9}, 3.7330309913803577`*^9, {3.733046105724885*^9, 
   3.733046106492845*^9}, {3.748933202594398*^9, 3.748933254527721*^9}, {
   3.748933862382453*^9, 3.748933863650229*^9}, {3.749354253604866*^9, 
   3.749354306584487*^9}, {3.749356458994244*^9, 3.749356517667523*^9}, {
   3.750576828279997*^9, 3.750576831364462*^9}, {3.750577933719179*^9, 
   3.750577985362021*^9}, {3.7505785799155416`*^9, 3.750578605839004*^9}, {
   3.7507459622497997`*^9, 3.7507460300727167`*^9}, {3.750750429514382*^9, 
   3.750750476677362*^9}, {3.7507505123913193`*^9, 3.750750546015011*^9}, {
   3.750760497969604*^9, 3.750760537536873*^9}, {3.7507678502003613`*^9, 
   3.750767927334697*^9}, {3.7507684323875217`*^9, 3.750768436617878*^9}, {
   3.769953343407452*^9, 3.7699533776710987`*^9}, {3.771138407849579*^9, 
   3.771138431482788*^9}, 3.968224598965555*^9, {3.968224641699032*^9, 
   3.968224787524499*^9}, {3.9682248872127132`*^9, 3.968225079373467*^9}, {
   3.968225119989131*^9, 3.968225267438992*^9}, {3.968225316394919*^9, 
   3.9682253622802362`*^9}, {3.9684078039754343`*^9, 3.968407829467465*^9}},
 CellLabel->
  "In[7891]:=",ExpressionUUID->"88474992-05a0-4e62-83dc-9f0dcac408ae"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Large", "-", 
   RowBox[{"N", " ", "\[Beta]"}], "-", "functions"}], "Section",
  FontColor->RGBColor[
   0.9860532539864195, 0.008331425955596246, 0.5019302662699321]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9707323799723787`*^9, 3.970732380913249*^9}, 
   3.970732800235606*^9, {3.97866931671659*^9, 3.978669329647277*^9}, {
   3.978669748840363*^9, 
   3.978669772369474*^9}},ExpressionUUID->"8365160f-fb15-439a-891b-\
df8525176b3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "couplings", " ", 
    RowBox[{"are", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coups8", "=", 
     RowBox[{"{", 
      RowBox[{
      "g4n", ",", "g42", ",", "g41", ",", "g4t", ",", "g1", ",", "g2", ",", 
       "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g7", ",", "g8", ",", "g9",
        ",", "g10", ",", "g11", ",", "g12", ",", "g13", ",", "g14", ",", 
       "g15", ",", "g16", ",", "g17", ",", "g18", ",", "g19", ",", "g20", ",",
        "g84", ",", "g81", ",", "g83", ",", "g82m", ",", "g82s", ",", "g82"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"order", " ", "4"}], ":", " ", "g4n"}], ",", "g42", ",", "g41", 
     ",", 
     RowBox[{
      RowBox[{"g4t", "\[IndentingNewLine]", "order", " ", "6"}], ":", " ", 
      "g1"}], ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", 
     "g7", ",", "g8", ",", "g9", ",", "g10", ",", "g11", ",", "g12", ",", 
     "g13", ",", "g14", ",", "g15", ",", "g16", ",", "g17", ",", "g18", ",", 
     "g19", ",", 
     RowBox[{
      RowBox[{"g20", "\[IndentingNewLine]", "order", " ", "8"}], ":", " ", 
      "g84"}], ",", "g81", ",", "g83", ",", "g82m", ",", "g82s", ",", "g82"}],
     "\[IndentingNewLine]", " ", "*)"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.970732241357751*^9, 3.970732248955627*^9}, {
   3.970732407909795*^9, 3.970732442672896*^9}, 3.9707328002356453`*^9, {
   3.97866938941642*^9, 3.9786694997372093`*^9}, {3.978669748840404*^9, 
   3.978669772369525*^9}, {3.978669826014144*^9, 3.978669827654078*^9}, {
   3.979188466906559*^9, 
   3.979188490324263*^9}},ExpressionUUID->"978bb944-aaf7-41a8-916b-\
e3470dff2e14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betas8largen", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "g4n"}], "+", 
      RowBox[{"2", " ", "g4n", " ", "\[Eta]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "g10"}], "+", "g11", "+", "g12", "+", 
         RowBox[{"3", " ", "g7"}], "+", 
         RowBox[{"2", " ", "g8"}], "+", 
         RowBox[{"2", " ", "g9"}]}], ")"}], " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["g4n", "2"], "+", 
         SuperscriptBox["g4t", "2"]}], ")"}], " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"4", " ", "g5", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"g15", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g42"}], "+", 
      RowBox[{"2", " ", "g42", " ", "\[Eta]"}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"g5", "+", "g6"}], ")"}], " ", 
       RowBox[{"I11", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"192", " ", "g41", " ", 
       RowBox[{"(", 
        RowBox[{"g4n", "+", "g4t"}], ")"}], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", "g15", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", "g16", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"6", " ", "g4", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"8", " ", "g3", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g42", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"3", " ", "g1", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "g41"}], "+", 
      RowBox[{"2", " ", "g41", " ", "\[Eta]"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "g10"}], "+", "g11", "+", "g14", "+", 
         RowBox[{"2", " ", "g19"}], "+", "g8", "+", 
         RowBox[{"2", " ", "g9"}]}], ")"}], " ", 
       RowBox[{"I11", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["g4n", "2"]}], "+", 
         RowBox[{"4", " ", "g4n", " ", "g4t"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["g4t", "2"]}]}], ")"}], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"6", " ", "g13", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"6", " ", "g17", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"9", " ", "g5", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"3", " ", "g6", " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"3", " ", "g2", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"3", " ", "g4", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"g3", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "g4t"}], "+", 
      RowBox[{"2", " ", "g4t", " ", "\[Eta]"}], "-", 
      RowBox[{"2", " ", "g20", " ", 
       RowBox[{"I11", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "g11"}], "+", 
         RowBox[{"3", " ", "g12"}], "+", 
         RowBox[{"4", " ", "g14"}], "+", "g18", "+", 
         RowBox[{"2", " ", "g19"}], "+", 
         RowBox[{"4", " ", "g9"}]}], ")"}], " ", 
       RowBox[{"I21", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "g13", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "g6", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"g16", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"8", " ", "g1"}], "+", 
      RowBox[{"3", " ", "g1", " ", "\[Eta]"}], "+", 
      RowBox[{"192", " ", "g15", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"192", " ", "g16", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"192", " ", "g3", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"192", " ", "g3", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g42", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g42", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", 
       SuperscriptBox["g41", "3"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"2304", " ", "g41", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"192", " ", "g3", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g15", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g16", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g1", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g1", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", 
       SuperscriptBox["g41", "2"], " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["g42", "2"], " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["g42", "2"], " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"16", " ", "g83", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g1", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g3", " ", "g42", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g41", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"8", " ", "g84", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g1", " ", "g42", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["g42", "3"], " ", 
       RowBox[{"I43", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "g2"}], "+", 
      RowBox[{"3", " ", "g2", " ", "\[Eta]"}], "+", 
      RowBox[{"24", " ", "g14", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g13", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g13", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4n", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g41", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g41", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g41", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", "g41", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g41", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g41", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["g41", "2"], " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["g41", "2"], " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"8", " ", "g81", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g2", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["g41", "3"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "g82", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"7", " ", "g3"}], "+", 
      RowBox[{"3", " ", "g3", " ", "\[Eta]"}], "+", 
      RowBox[{"96", " ", "g13", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g17", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g10", " ", "g42", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g11", " ", "g42", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g14", " ", "g42", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g19", " ", "g42", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g15", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g16", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g4", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g15", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g16", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g4", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"216", " ", "g41", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g41", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g42", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g42", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", 
       SuperscriptBox["g41", "2"], " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g42", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["g41", "2"], " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", "g42", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g42", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g15", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g16", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g17", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g3", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g3", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g42", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g42", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["g41", "3"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g41", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g41", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"6", " ", "g82", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"8", " ", "g82m", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", "g82s", " ", 
       RowBox[{"I31", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g3", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g2", " ", "g42", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g4", " ", "g42", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["g41", "2"], " ", "g42", " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"4", " ", "g83", " ", 
       RowBox[{"I41", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g3", " ", "g42", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "g4"}], "+", 
      RowBox[{"3", " ", "g4", " ", "\[Eta]"}], "+", 
      RowBox[{"144", " ", "g10", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g11", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g14", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g19", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g13", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"128", " ", "g17", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g13", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"128", " ", "g17", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"160", " ", "g4n", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"160", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4n", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"160", " ", "g4t", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g41", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g41", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1536", " ", "g41", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", "g41", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g13", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g17", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"56", " ", "g4", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"56", " ", "g4", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g41", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g41", "2"], " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g41", "2"], " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g4", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"5", " ", "g5"}], "+", 
      RowBox[{"3", " ", "g5", " ", "\[Eta]"}], "+", 
      RowBox[{"72", " ", "g10", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g11", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g10", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g11", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g12", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g14", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g19", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g7", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g7", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g4t", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g4t", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g4n", "3"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g4n", "2"], " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g4n", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g4t", "3"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g10", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g11", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g12", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g13", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g4t", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g41", " ", "g7", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g41", " ", "g8", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g41", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g41", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g41", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g41", " ", "g5", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"5", " ", "g6"}], "+", 
      RowBox[{"3", " ", "g6", " ", "\[Eta]"}], "+", 
      RowBox[{"16", " ", "g20", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g14", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g18", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g19", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g10", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g11", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g14", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g18", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g19", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g4n", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g4t", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["g4t", "3"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g12", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g14", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g18", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g19", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g4n", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g4t", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g41", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g41", " ", "g6", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g7"}], "+", 
      RowBox[{"3", " ", "g7", " ", "\[Eta]"}], "+", 
      RowBox[{"16", " ", "g12", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g7", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["g4n", "3"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g8"}], "+", 
      RowBox[{"3", " ", "g8", " ", "\[Eta]"}], "+", 
      RowBox[{"32", " ", "g4n", " ", "g8", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g4t", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g9"}], "+", 
      RowBox[{"3", " ", "g9", " ", "\[Eta]"}], "+", 
      RowBox[{"16", " ", "g20", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g14", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g4t", " ", "g8", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g4n", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g10"}], "+", 
      RowBox[{"3", " ", "g10", " ", "\[Eta]"}], "+", 
      RowBox[{"24", " ", "g10", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g11", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["g4t", "3"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g11"}], "+", 
      RowBox[{"3", " ", "g11", " ", "\[Eta]"}], "+", 
      RowBox[{"24", " ", "g11", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g10", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g4n", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g12"}], "+", 
      RowBox[{"3", " ", "g12", " ", "\[Eta]"}], "+", 
      RowBox[{"32", " ", "g12", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g11", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g18", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g4t", " ", "g7", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["g4n", "2"], " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"5", " ", "g13"}], "+", 
      RowBox[{"3", " ", "g13", " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", "g20", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g11", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g12", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g14", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g11", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g12", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g14", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g4t", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", 
       SuperscriptBox["g4n", "2"], " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g4n", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g11", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g14", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"40", " ", "g13", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g13", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g41", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g41", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g13", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g14"}], "+", 
      RowBox[{"3", " ", "g14", " ", "\[Eta]"}], "+", 
      RowBox[{"16", " ", "g20", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g20", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g14", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g4t", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "g15"}], "+", 
      RowBox[{"3", " ", "g15", " ", "\[Eta]"}], "+", 
      RowBox[{"96", " ", "g10", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g11", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g12", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"128", " ", "g4n", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g4t", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g41", " ", "g7", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g41", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g10", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g11", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"80", " ", "g15", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g15", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g16", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g41", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g42", " ", "g7", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g42", " ", "g8", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g42", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g42", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g42", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g15", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g42", " ", "g5", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g15", " ", "g42", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "g16"}], "+", 
      RowBox[{"3", " ", "g16", " ", "\[Eta]"}], "+", 
      RowBox[{"32", " ", "g11", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g12", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g14", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g18", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g19", " ", "g41", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g20", " ", "g42", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g4n", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g41", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g41", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g11", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g12", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g14", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g18", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g19", " ", "g42", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g16", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g15", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g16", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g41", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g42", " ", "g9", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g42", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g16", " ", "g41", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g13", " ", "g42", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g42", " ", "g6", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g16", " ", "g42", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"5", " ", "g17"}], "+", 
      RowBox[{"3", " ", "g17", " ", "\[Eta]"}], "+", 
      RowBox[{"48", " ", "g11", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g19", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g10", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g14", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g19", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g4t", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["g4n", "2"], " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g4n", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g4t", "3"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g17", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g17", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g18"}], "+", 
      RowBox[{"3", " ", "g18", " ", "\[Eta]"}], "+", 
      RowBox[{"16", " ", "g18", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g12", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "g19"}], "+", 
      RowBox[{"3", " ", "g19", " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", "g20", " ", "g4n", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g20", " ", "g4t", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g19", " ", "g4n", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g19", " ", "g4t", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "g20"}], "+", 
      RowBox[{"3", " ", "g20", " ", "\[Eta]"}]}], ",", 
     RowBox[{
      RowBox[{"12", " ", "g84"}], "+", 
      RowBox[{"4", " ", "g84", " ", "\[Eta]"}], "+", 
      RowBox[{"160", " ", "g15", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"192", " ", "g16", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g3", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g1", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g1", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4n", " ", "g83", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4t", " ", "g83", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g3", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g15", " ", "g41", " ", "g42", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g16", " ", "g41", " ", "g42", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g4", " ", "g41", " ", "g42", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", "g1", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g3", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1152", " ", "g1", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g3", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g42", "2"], " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["g42", "2"], " ", "g6", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12288", " ", 
       SuperscriptBox["g41", "3"], " ", "g42", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18432", " ", "g41", " ", 
       SuperscriptBox["g42", "2"], " ", "g4n", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18432", " ", "g41", " ", 
       SuperscriptBox["g42", "2"], " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g1", " ", "g15", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"144", " ", "g1", " ", "g16", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g1", " ", "g4", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g41", " ", "g83", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4n", " ", "g84", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4t", " ", "g84", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g1", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"768", " ", "g3", " ", "g41", " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g15", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g16", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g4", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g1", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g1", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"9216", " ", 
       SuperscriptBox["g41", "2"], " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"3072", " ", 
       SuperscriptBox["g42", "3"], " ", "g4n", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"3072", " ", 
       SuperscriptBox["g42", "3"], " ", "g4t", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g1", " ", "g3", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g42", " ", "g83", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g41", " ", "g84", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g1", " ", "g41", " ", "g42", " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"128", " ", "g3", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"2048", " ", "g41", " ", 
       SuperscriptBox["g42", "3"], " ", 
       RowBox[{"I34", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["g1", "2"], " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g42", " ", "g84", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g1", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I43", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["g42", "4"], " ", 
       RowBox[{"I44", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"9", " ", "g81"}], "+", 
      RowBox[{"4", " ", "g81", " ", "\[Eta]"}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["g13", "2"], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18", " ", "g14", " ", "g2", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g13", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["g5", "2"], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g2", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g14", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g13", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g13", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g2", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g41", " ", "g4n", " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g41", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["g41", "2"], " ", "g8", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["g41", "2"], " ", "g9", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g41", "2"], " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"9216", " ", 
       SuperscriptBox["g41", "2"], " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g41", "2"], " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g13", " ", "g2", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4n", " ", "g81", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4t", " ", "g81", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g13", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["g41", "2"], " ", "g5", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"1536", " ", 
       SuperscriptBox["g41", "3"], " ", "g4n", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"1536", " ", 
       SuperscriptBox["g41", "3"], " ", "g4t", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["g2", "2"], " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g41", " ", "g81", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g2", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["g41", "4"], " ", 
       RowBox[{"I34", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"11", " ", "g83"}], "+", 
      RowBox[{"4", " ", "g83", " ", "\[Eta]"}], "+", 
      RowBox[{"108", " ", "g1", " ", "g10", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g1", " ", "g11", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18", " ", "g1", " ", "g14", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["g15", "2"], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"80", " ", "g15", " ", "g16", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["g16", "2"], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g1", " ", "g19", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"60", " ", "g15", " ", "g2", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g16", " ", "g2", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g13", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g17", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"100", " ", "g15", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g16", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g2", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["g4", "2"], " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"264", " ", "g3", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"168", " ", "g3", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g1", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g4n", " ", "g82", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g4t", " ", "g82", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g82m", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g82m", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g4n", " ", "g82s", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g4t", " ", "g82s", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g1", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g15", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g16", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"528", " ", "g4", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g13", " ", "g41", " ", "g42", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g17", " ", "g41", " ", "g42", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"144", " ", "g10", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g11", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g14", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g19", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1344", " ", "g3", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g15", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g16", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g4", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g1", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"1344", " ", "g3", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g15", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g16", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g4", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"576", " ", "g1", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"432", " ", "g1", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"864", " ", "g41", " ", "g42", " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g41", " ", "g42", " ", "g6", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["g42", "2"], " ", "g8", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["g42", "2"], " ", "g9", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g41", "4"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"23040", " ", 
       SuperscriptBox["g41", "2"], " ", "g42", " ", "g4n", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g42", "2"], " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"23040", " ", 
       SuperscriptBox["g41", "2"], " ", "g42", " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"9216", " ", 
       SuperscriptBox["g42", "2"], " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"6912", " ", 
       SuperscriptBox["g42", "2"], " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g1", " ", "g13", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g1", " ", "g17", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"80", " ", "g15", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g16", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g2", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g3", " ", "g4", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"108", " ", "g1", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g1", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g41", " ", "g82", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g41", " ", "g82m", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g41", " ", "g82s", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g4n", " ", "g83", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g4t", " ", "g83", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g3", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g15", " ", "g41", " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g16", " ", "g41", " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g41", " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g4", " ", "g41", " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g13", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g17", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g1", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g3", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g1", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g3", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["g42", "2"], " ", "g5", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["g42", "2"], " ", "g6", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g41", "3"], " ", "g42", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", "g41", " ", 
       SuperscriptBox["g42", "2"], " ", "g4n", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", "g41", " ", 
       SuperscriptBox["g42", "2"], " ", "g4t", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g1", " ", "g2", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g1", " ", "g4", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g42", " ", "g82", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g42", " ", "g82m", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g42", " ", "g82s", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"40", " ", "g41", " ", "g83", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g1", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", "g41", " ", "g42", " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g2", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g4", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"768", " ", 
       SuperscriptBox["g41", "2"], " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I34", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g1", " ", "g3", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"8", " ", "g42", " ", "g83", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"16", " ", "g3", " ", 
       SuperscriptBox["g42", "2"], " ", 
       RowBox[{"I43", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"10", " ", "g82m"}], "+", 
      RowBox[{"4", " ", "g82m", " ", "\[Eta]"}], "+", 
      RowBox[{"72", " ", "g17", " ", "g2", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g10", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g11", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"6", " ", "g14", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g19", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g17", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g2", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"60", " ", "g4", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g2", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g4", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g3", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g3", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g17", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g4", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g3", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g4", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"144", " ", "g3", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["g41", "2"], " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["g41", "2"], " ", "g6", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g13", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g17", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g2", " ", "g4", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["g4", "2"], " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g3", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g3", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g82m", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g82m", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g4", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g3", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g3", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g2", " ", "g3", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g3", " ", "g4", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g41", " ", "g82m", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"16", " ", "g3", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"10", " ", "g82s"}], "+", 
      RowBox[{"4", " ", "g82s", " ", "\[Eta]"}], "+", 
      RowBox[{"96", " ", "g13", " ", "g2", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g17", " ", "g2", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g10", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g11", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"14", " ", "g14", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g19", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"64", " ", "g13", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"80", " ", "g17", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g2", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g4", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g2", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"56", " ", "g4", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g3", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g3", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"128", " ", "g13", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"64", " ", "g17", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g2", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g4", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g2", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g4", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g3", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g3", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["g41", "2"], " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["g41", "2"], " ", "g6", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"6144", " ", 
       SuperscriptBox["g41", "3"], " ", "g4n", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"6144", " ", 
       SuperscriptBox["g41", "3"], " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["g2", "2"], " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g17", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g2", " ", "g4", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["g4", "2"], " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g3", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g3", " ", "g6", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4n", " ", "g82s", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4t", " ", "g82s", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g2", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g4", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"768", " ", 
       SuperscriptBox["g41", "4"], " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g2", " ", "g3", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g3", " ", "g4", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"16", " ", "g41", " ", "g82s", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"32", " ", "g3", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"10", " ", "g82"}], "+", 
      RowBox[{"4", " ", "g82", " ", "\[Eta]"}], "+", 
      RowBox[{"80", " ", "g13", " ", "g15", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"120", " ", "g13", " ", "g16", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"12", " ", "g14", " ", "g3", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g4", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"80", " ", "g15", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g16", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"108", " ", "g2", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g4", " ", "g5", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"108", " ", "g2", " ", "g6", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g3", " ", "g8", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4n", " ", "g81", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g4t", " ", "g81", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g3", " ", "g9", " ", 
       RowBox[{"I12", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g13", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g14", " ", "g41", " ", "g42", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g15", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g16", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"864", " ", "g2", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g4", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g13", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g15", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g16", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"864", " ", "g2", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g4", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"480", " ", "g13", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g3", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"528", " ", 
       SuperscriptBox["g41", "2"], " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g42", " ", "g4n", " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"384", " ", "g42", " ", "g4t", " ", "g5", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["g41", "2"], " ", "g6", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g41", " ", "g42", " ", "g8", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g41", " ", "g42", " ", "g9", " ", 
       RowBox[{"I13", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"10752", " ", 
       SuperscriptBox["g41", "3"], " ", "g4n", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"9216", " ", "g41", " ", "g42", " ", 
       SuperscriptBox["g4n", "2"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"10752", " ", 
       SuperscriptBox["g41", "3"], " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"18432", " ", "g41", " ", "g42", " ", "g4n", " ", "g4t", " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"9216", " ", "g41", " ", "g42", " ", 
       SuperscriptBox["g4t", "2"], " ", 
       RowBox[{"I14", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"60", " ", "g15", " ", "g2", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"72", " ", "g16", " ", "g2", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g13", " ", "g3", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"36", " ", "g2", " ", "g4", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"48", " ", "g3", " ", "g5", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"96", " ", "g41", " ", "g81", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"60", " ", "g4n", " ", "g82", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"60", " ", "g4t", " ", "g82", " ", 
       RowBox[{"I22", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g15", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g16", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"48", " ", "g4", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g13", " ", "g41", " ", "g42", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", "g41", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g42", " ", "g4n", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g3", " ", "g41", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"288", " ", "g2", " ", "g42", " ", "g4t", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"192", " ", "g41", " ", "g42", " ", "g5", " ", 
       RowBox[{"I23", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"1536", " ", 
       SuperscriptBox["g41", "4"], " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g41", "2"], " ", "g42", " ", "g4n", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["g41", "2"], " ", "g42", " ", "g4t", " ", 
       RowBox[{"I24", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"24", " ", "g2", " ", "g3", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"32", " ", "g42", " ", "g81", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"28", " ", "g41", " ", "g82", " ", 
       RowBox[{"I32", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"32", " ", "g3", " ", 
       SuperscriptBox["g41", "2"], " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "-", 
      RowBox[{"96", " ", "g2", " ", "g41", " ", "g42", " ", 
       RowBox[{"I33", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"512", " ", 
       SuperscriptBox["g41", "3"], " ", "g42", " ", 
       RowBox[{"I34", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
      RowBox[{"4", " ", "g42", " ", "g82", " ", 
       RowBox[{"I42", "[", 
        RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.968839790574006*^9, 3.968839793029274*^9}, 
   3.968839830536482*^9, 3.970732800235675*^9, {3.9786697488404303`*^9, 
   3.978669772369578*^9}, 3.979188419301203*^9, {3.9791885033966093`*^9, 
   3.979188509247404*^9}},ExpressionUUID->"4b47d884-8c74-4aae-95fe-\
d5f85ada877e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Anomalous", " ", "dimension"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Eta]p", "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", "g41", " ", 
        RowBox[{"I31", "[", 
         RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", "g42", " ", 
        RowBox[{"I41", "[", 
         RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
       RowBox[{"24", "g4n", " ", 
        RowBox[{"I21", "[", 
         RowBox[{"\[Alpha]", ",", "r"}], "]"}]}], "+", 
       RowBox[{"24", "g4t", " ", 
        RowBox[{"I21", "[", 
         RowBox[{"\[Alpha]", ",", "r"}], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.978760297196575*^9, 
  3.978760314611156*^9}},ExpressionUUID->"b28c0ba6-8afa-43f0-920f-\
e8564f51fbd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"\[Alpha]", "\[Rule]", "0"}], "Section",
  FontColor->RGBColor[
   0.9860532539864195, 0.008331425955596246, 0.5019302662699321]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9695190804574947`*^9, 3.969519088003356*^9}, {
  3.9707325483699083`*^9, 3.970732573998459*^9}, {3.978669619256302*^9, 
  3.9786696209454*^9}, {3.97866974884046*^9, 
  3.978669753601408*^9}},ExpressionUUID->"e9c207dd-3a85-480d-89e6-\
c984534701de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Threshold", " ", "integrals", " ", "in", " ", "the", " ", "\[Alpha]", 
     RowBox[{"<<", "1"}], " ", 
     RowBox[{"regime", ".", " ", "Substitute"}], " ", "directly", " ", "in", 
     " ", "the", " ", "large"}], "-", 
    RowBox[{"n", " ", "limit", " ", "after", " ", "clearing", " ", 
     RowBox[{"I", "'"}], "s"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"I11", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I12", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I13", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I14", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I21", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I22", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I23", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I24", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I31", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I32", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I33", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I34", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I41", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"25", "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I42", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"25", "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I43", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"25", "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"I44", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"25", "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}]}], 
   "}"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.970732556386159*^9, 3.9707325739985123`*^9}, {
  3.970732647290495*^9, 3.97073265700885*^9}, {3.9707332621544847`*^9, 
  3.970733270461405*^9}, {3.9786697488404913`*^9, 3.978669753601457*^9}, {
  3.97918852956677*^9, 
  3.97918854077846*^9}},ExpressionUUID->"8c836db2-e0d3-4c6a-92ba-\
ee77d02f8d51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  StyleBox[
   RowBox[{"\[Alpha]", "\[Rule]", "\[Infinity]"}], "Section",
   FontColor->RGBColor[
    0.9860532539864195, 0.008331425955596246, 0.5019302662699321]], "Section",
  
  FontColor->RGBColor[
   0.9860532539864195, 0.008331425955596246, 0.5019302662699321]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9695190804574947`*^9, 3.969519088003356*^9}, {
  3.9707325483699083`*^9, 
  3.97073260146733*^9}},ExpressionUUID->"69d070b9-8e1c-4757-98ce-\
8090decba9d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Threshold", " ", "integrals", " ", "in", " ", "the", " ", "\[Alpha]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"\[Infinity]", " ", 
      RowBox[{"regime", ".", " ", "Substitute"}], " ", "directly", " ", "in", 
      " ", "the", " ", "large", " ", "n"}], "-", 
     RowBox[{"limit", " ", "after", " ", "clearing", " ", 
      RowBox[{"I", "'"}], "s"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"I11", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"I12", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{
     RowBox[{"I13", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox["1", "3"]}], ",", 
    RowBox[{
     RowBox[{"I14", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{
     RowBox[{"I21", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"I22", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "2"], "2"]}], ",", 
    RowBox[{
     RowBox[{"I23", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "2"], "3"]}], ",", 
    RowBox[{
     RowBox[{"I24", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "2"], "4"]}], ",", 
    RowBox[{
     RowBox[{"I31", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "3"], "2"]}], ",", 
    RowBox[{
     RowBox[{"I32", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "3"], "4"]}], ",", 
    RowBox[{
     RowBox[{"I33", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "3"], "6"]}], ",", 
    RowBox[{
     RowBox[{"I34", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "3"], "8"]}], ",", 
    RowBox[{
     RowBox[{"I41", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "4"], "6"]}], ",", 
    RowBox[{
     RowBox[{"I42", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "4"], "12"]}], ",", 
    RowBox[{
     RowBox[{"I43", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "4"], "18"]}], ",", 
    RowBox[{
     RowBox[{"I44", "[", 
      RowBox[{"\[Alpha]", ",", "r"}], "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["1", "4"], "24"]}]}], "}"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.970732556386159*^9, 3.97073262542056*^9}, {
  3.9707326591682*^9, 3.970732672639328*^9}, {3.970732879267427*^9, 
  3.970732930418339*^9}, {3.970733276063251*^9, 3.970733277997807*^9}, {
  3.9786698490518713`*^9, 3.978669850690796*^9}, {3.979188550468891*^9, 
  3.97918857854852*^9}},ExpressionUUID->"386f95b7-c23a-45f4-99de-\
d86c2f31d5d5"]
}, Open  ]]
},
WindowSize->{1758, 879},
WindowMargins->{{Automatic, 1531}, {-116, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3346, 89, 152, "Input",ExpressionUUID->"e65ffc29-abe5-48b2-9610-4c4a33daf99b"],
Cell[3907, 111, 950, 23, 140, "Input",ExpressionUUID->"2df313b8-b9b9-4531-a1cd-ec2420a307dc"],
Cell[4860, 136, 16746, 495, 1287, "Code",ExpressionUUID->"88474992-05a0-4e62-83dc-9f0dcac408ae"],
Cell[CellGroupData[{
Cell[21631, 635, 519, 11, 74, "Input",ExpressionUUID->"8365160f-fb15-439a-891b-df8525176b3c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[22153, 648, 1810, 38, 233, "Input",ExpressionUUID->"978bb944-aaf7-41a8-916b-e3470dff2e14",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[23966, 688, 96933, 2261, 3837, "Input",ExpressionUUID->"4b47d884-8c74-4aae-95fe-d5f85ada877e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[120902, 2951, 922, 26, 101, "Input",ExpressionUUID->"b28c0ba6-8afa-43f0-920f-e8564f51fbd5",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[121861, 2982, 501, 10, 74, "Input",ExpressionUUID->"e9c207dd-3a85-480d-89e6-c984534701de",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[122365, 2994, 5832, 172, 258, "Input",ExpressionUUID->"8c836db2-e0d3-4c6a-92ba-ee77d02f8d51",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[128234, 3171, 537, 13, 74, "Input",ExpressionUUID->"69d070b9-8e1c-4757-98ce-8090decba9d9",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[128774, 3186, 3299, 94, 169, "Input",ExpressionUUID->"386f95b7-c23a-45f4-99de-d86c2f31d5d5",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]]
}
]
*)


